Learning differential equation models from stochastic agent-based model simulations

Agent-based models provide a flexible framework that is frequently used for modelling many biological systems, including cell migration, molecular dynamics, ecology, and epidemiology. Analysis of the model dynamics can be challenging due to their inherent stochasticity and heavy computational requirements. Common approaches to the analysis of agent-based models include extensive Monte Carlo simulation of the model or the derivation of coarse-grained differential equation models to predict the expected or averaged output from the agent-based model. Both of these approaches have limitations, however, as extensive computation of complex agent-based models may be infeasible, and coarse-grained differential equation models can fail to accurately describe model dynamics in certain parameter regimes. We propose that methods from the equation learning field provide a promising, novel, and unifying approach for agent-based model analysis. Equation learning is a recent field of research from data science that aims to infer differential equation models directly from data. We use this tutorial to review how methods from equation learning can be used to learn differential equation models from agent-based model simulations. We demonstrate that this framework is easy to use, requires few model simulations, and accurately predicts model dynamics in parameter regions where coarse-grained differential equation models fail to do so. We highlight these advantages through several case studies involving two agent-based models that are broadly applicable to biological phenomena: a birth-death-migration model commonly used to explore cell biology experiments and a susceptible-infected-recovered model of infectious disease spread.

==> figures/Varying_parameters_SIR_Case_study.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from PDEFind_class import PDE_Findclass\n",
    "\n",
    "import time, glob\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import os\n",
    "import pdb\n",
    "\n",
    "from model_selection_IP3 import ODE_sim,learned_RHS_ODE_SIR\n",
    "from PDE_FIND3 import print_pde"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# growth, death terms\n",
    "ri = 0.005\n",
    "rr = round(ri/4.0,3)\n",
    "\n",
    "dataset = [\"SIR_ABM_ri_\"+str(ri)+\"_rr_\"+str(rr)+\"_real25\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Learning specs\n",
    "\n",
    "#PDE-FIND values\n",
    "data_dir = \"../data/\"\n",
    "comp_str = \"\"\n",
    "\n",
    "model_name = \"\"\n",
    "\n",
    "trainPerc = 0.5\n",
    "valPerc = 0.5\n",
    "\n",
    "deg = 4\n",
    "shuf_method = 'perm'#'neighbors_'+str(dim)+'d'\n",
    "algo_name = 'Lasso'\n",
    "prune_level = 0.10\n",
    "num_eqns = 3\n",
    "save_learned_eqns = True\n",
    "bb = True\n",
    "#save all xi values during training\n",
    "save_xi = True\n",
    "#save the final value of xi after training\n",
    "save_learned_xi = True\n",
    "\n",
    "reals = 10#500"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "true_derivs = [[]]\n",
    "true_param = [[]]\n",
    "\n",
    "pf = PDE_Findclass(dataset,\n",
    "                       comp_str,\n",
    "                       model_name,\n",
    "                       data_dir=data_dir,\n",
    "                       reals=reals,\n",
    "                       trainPerc = trainPerc,\n",
    "                       valPerc = valPerc,\n",
    "                       deg=deg,\n",
    "                       save_xi = save_xi,\n",
    "                       save_learned_xi = save_learned_xi,\n",
    "                       prune_level = prune_level,\n",
    "                       num_eqns=num_eqns,\n",
    "                       save_learned_eqns = save_learned_eqns,\n",
    "                       true_param = true_param,\n",
    "                       true_derivs = true_derivs,\n",
    "                       shuf_method = shuf_method,\n",
    "                       bb = bb,\n",
    "                       algo_name = algo_name)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "pf.train_val_ODEFind_SIR()\n",
    "pf.list_common_eqns_SIR()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "print(print_pde(pf.inferred_xi[0][0][:,np.newaxis],pf.description))\n",
    "plt.plot(pf.St,np.matmul(pf.Theta,pf.inferred_xi[0][0]),'b.')\n",
    "plt.plot(pf.St,np.matmul(pf.Theta,np.array([[0,0,0,0,-ri]]).T),'r.')\n",
    "plt.plot(pf.St,pf.St,'k--')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure()\n",
    "print(print_pde(pf.inferred_xi[1][0][:,np.newaxis],pf.description))\n",
    "plt.plot(pf.It,np.matmul(pf.Theta,pf.inferred_xi[1][0]),'b.')\n",
    "plt.plot(pf.It,np.matmul(pf.Theta,np.array([[0,0,-rr,0,ri]]).T),'r.')\n",
    "plt.plot(pf.It,pf.It,'k-')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "inferred_xis =  [pf.inferred_xi[0][0],pf.inferred_xi[1][0]]\n",
    "MF_xis = [np.array([[0,0,0,0,-ri]]).T,np.array([[0,0,-rr,0,ri]]).T]\n",
    "y0 = np.array((pf.S[0][0],pf.I[0][0]))\n",
    "\n",
    "y_inferred = ODE_sim(inferred_xis,learned_RHS_ODE_SIR,pf.t,y0,description=pf.description)\n",
    "y_MF = ODE_sim(MF_xis,learned_RHS_ODE_SIR,pf.t,y0,description=pf.description)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'plt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-7a89125084e9>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mtrue_param\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mfig\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfigure\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0max\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0madd_subplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m111\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpf\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mrr\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0my_MF\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\"b\"\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mlabel\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m\"S MF Model\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'plt' is not defined"
     ]
    }
   ],
   "source": [
    "true_derivs = [[]]\n",
    "true_param = [[]]\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = fig.add_subplot(111)\n",
    "ax.plot(pf.t*rr,y_MF[0,:],\"b\",label = \"S MF Model\")\n",
    "ax.plot(pf.t*rr,y_MF[1,:],\"g\",label = \"I MF Model\")\n",
    "ax.plot(pf.t*rr,1 - y_MF[0,:] - y_MF[1,:],\"k\",label = \"R MF Model\")\n",
    "\n",
    "ax.plot(pf.t*rr,y_inferred[0,:],\"b--\",label = \"S Learned Model\")\n",
    "ax.plot(pf.t*rr,y_inferred[1,:],\"g--\",label = \"I Learned Model\")\n",
    "ax.plot(pf.t*rr,1 - y_inferred[0,:] - y_inferred[1,:],\"k--\",label = \"R Learned Model\")\n",
    "\n",
    "ax.plot(pf.t[::4]*rr,pf.S[::4],\"b.\",label = \"S ABM Model\",markersize=8)\n",
    "ax.plot(pf.t[::4]*rr,pf.I[::4],\"g.\",label = \"I ABM Model\",markersize=8)\n",
    "ax.plot(pf.t[::4]*rr,1 - pf.S[::4] - pf.I[::4],\"k.\",label = \"R ABM Model\",markersize=8)\n",
    "\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Now do the same for several rp values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Running 10 SinDy Simulations to determine learned equation\n",
      "library is ['S', 'S^2', 'I', 'I^2', 'IS']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/aarabimadhavan/Dropbox/John/summer20/research/ABM_EQL/EQL/PDE_FIND3.py:68: FutureWarning: `rcond` parameter will change to the default of machine precision times ``max(M, N)`` where M and N are the input matrix dimensions.\n",
      "To use the future default and silence this warning we advise to pass `rcond=None`, to keep using the old, explicitly pass `rcond=-1`.\n",
      "  if biginds != []: w[biginds] = np.linalg.lstsq(X[:, biginds],Y)[0]\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Top Learned equations are:\n",
      "S_t =  - 0.0046IS   \n",
      "I_t =  - 0.00127I    + 0.00469IS   \n",
      "Running 10 SinDy Simulations to determine learned equation\n",
      "library is ['S', 'S^2', 'I', 'I^2', 'IS']\n",
      "Top Learned equations are:\n",
      "S_t =  - 0.00898IS   \n",
      "I_t =  - 0.00099I    + 0.00898IS   \n",
      "Running 10 SinDy Simulations to determine learned equation\n",
      "library is ['S', 'S^2', 'I', 'I^2', 'IS']\n",
      "Top Learned equations are:\n",
      "S_t = 0.00218I^2    - 0.07655IS   \n",
      "I_t =  - 0.00916I    - 0.00521I^2    + 0.07674IS   \n",
      "Running 10 SinDy Simulations to determine learned equation\n",
      "library is ['S', 'S^2', 'I', 'I^2', 'IS']\n",
      "Top Learned equations are:\n",
      "S_t =  - 0.023S^2    - 0.00614I^2    - 0.12636IS   \n",
      "I_t = 0.02121S^2    - 0.02395I    + 0.13162IS   \n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x468 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# growth, death terms\n",
    "\n",
    "ri_vec = [0.005,0.01,0.1,0.25]\n",
    "fontsize=15\n",
    "fig = plt.figure(figsize=(9,6.5))\n",
    "count = 1\n",
    "\n",
    "xi_learned = []\n",
    "\n",
    "for ri in ri_vec:\n",
    "    \n",
    "    rr = round(ri/10.0,3)\n",
    "\n",
    "    dataset = [\"SIR_ABM_ri_\"+str(ri)+\"_rr_\"+str(rr)+\"_real25\"]\n",
    "\n",
    "    pf = PDE_Findclass(dataset,\n",
    "                           comp_str,\n",
    "                           model_name,\n",
    "                           data_dir=data_dir,\n",
    "                           reals=reals,\n",
    "                           trainPerc = trainPerc,\n",
    "                           valPerc = valPerc,\n",
    "                           deg=deg,\n",
    "                           save_xi = save_xi,\n",
    "                           save_learned_xi = save_learned_xi,\n",
    "                           prune_level = prune_level,\n",
    "                           num_eqns=num_eqns,\n",
    "                           save_learned_eqns = save_learned_eqns,\n",
    "                           true_param = true_param,\n",
    "                           true_derivs = true_derivs,\n",
    "                           shuf_method = shuf_method,\n",
    "                           bb = bb,\n",
    "                           algo_name = algo_name)\n",
    "    \n",
    "    pf.train_val_ODEFind_SIR()\n",
    "    pf.list_common_eqns_SIR()\n",
    "    \n",
    "    \n",
    "    inferred_xis =  [pf.inferred_xi[0][0],pf.inferred_xi[1][0]]\n",
    "    MF_xis = [np.array([[0,0,0,0,-ri]]).T,np.array([[0,0,-rr,0,ri]]).T]\n",
    "    y0 = np.array((pf.S[0][0],pf.I[0][0]))\n",
    "\n",
    "    y_inferred = ODE_sim(inferred_xis,learned_RHS_ODE_SIR,pf.t,y0,description=pf.description)\n",
    "    y_MF = ODE_sim(MF_xis,learned_RHS_ODE_SIR,pf.t,y0,description=pf.description)\n",
    "\n",
    "    xi_learned.append(inferred_xis)\n",
    "    \n",
    "    ax = fig.add_subplot(2,2,count)\n",
    "    \n",
    "    if ri == 0.005:\n",
    "        rr = round(ri/10.0,4)\n",
    "    else:\n",
    "        rr = round(ri/10.0,3)\n",
    "    \n",
    "    ax.set_title(\"$P_I$ = \" +str(ri)+\", $P_R$ = \" +str(rr),fontsize=fontsize)\n",
    "    \n",
    "    if count > 2:\n",
    "        ax.set_xlabel(\"Time ($T$ )\",fontsize=fontsize)\n",
    "    else:\n",
    "        ax.set_xticks([])\n",
    "    if count % 2 == 1:\n",
    "        ax.set_ylabel(\"Density\",fontsize=fontsize)\n",
    "\n",
    "        \n",
    "    ax.plot(pf.t*rr,y_MF[0,:],\"b\",label=\"MF Model\")\n",
    "    ax.plot(pf.t*rr,y_MF[1,:],\"g\")#,label=\"I\")\n",
    "    #ax.plot(pf.t*rr,0.6 - y_MF[0,:] - y_MF[1,:],\"k\",label = \"R\")\n",
    "\n",
    "    ax.plot(pf.t*rr,y_inferred[0,:],\"b--\",label=\"Learned Model\")\n",
    "    ax.plot(pf.t*rr,y_inferred[1,:],\"g--\")\n",
    "    #ax.plot(pf.t*rr,0.6 - y_inferred[0,:] - y_inferred[1,:],\"k--\")\n",
    "\n",
    "    ax.plot(pf.t[::4]*rr,pf.S[::4],\"b.\",markersize=10,label=\"ABM Data\")\n",
    "    ax.plot(pf.t[::4]*rr,pf.I[::4],\"g.\",markersize=10)\n",
    "    #ax.plot(pf.t[::4]*rr,0.6 - pf.S[::4] - pf.I[::4],\"k.\",markersize=10)\n",
    "\n",
    "    ax.set_ylim(-0.05,0.65)\n",
    "\n",
    "    if count == 1:\n",
    "        plt.legend(fontsize=fontsize)\n",
    "    count+=1\n",
    "    \n",
    "plt.savefig(\"case_study_1_SIR_comparison.pdf\",format=\"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([ 0.        ,  0.        ,  0.        ,  0.        , -0.00460073]),\n",
       " array([ 0.        ,  0.        , -0.00126549,  0.        ,  0.00469151])]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xi_learned[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\\begin{tabular}{|c|c|c|c|}\n",
      "    \\hline\n",
      "    $P_I$ & \\ $P_R$ & \\ Mean-field Model & Learned Model \\\\ \n",
      "    \\hline\n",
      "    \\multirow{2}{*}{$0.005$} & \\multirow{2}{*}{$0.005$} & \\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.005$IS$   $ & $\\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.0046IS   $ \\\\\n",
      "     & & \\nicefrac{\\text{d}I}{\\text{d}t} = 0.005$IS$    - 0.0005$I$   $ & $\\nicefrac{\\text{d}I}{\\text{d}t} =  - 0.00127I    + 0.00469IS   $ \\\\\n",
      "    \\hline\n",
      "    \\multirow{2}{*}{$0.01$} & \\multirow{2}{*}{$0.01$} & \\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.01$IS$   $ & $\\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.00898IS   $ \\\\\n",
      "     & & \\nicefrac{\\text{d}I}{\\text{d}t} = 0.01$IS$    - 0.001$I$   $ & $\\nicefrac{\\text{d}I}{\\text{d}t} =  - 0.00099I    + 0.00898IS   $ \\\\\n",
      "    \\hline\n",
      "    \\multirow{2}{*}{$0.1$} & \\multirow{2}{*}{$0.1$} & \\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.1$IS$   $ & $\\nicefrac{\\text{d}S}{\\text{d}t} = 0.00218I^2    - 0.07655IS   $ \\\\\n",
      "     & & \\nicefrac{\\text{d}I}{\\text{d}t} = 0.1$IS$    - 0.01$I$   $ & $\\nicefrac{\\text{d}I}{\\text{d}t} =  - 0.00916I    - 0.00521I^2    + 0.07674IS   $ \\\\\n",
      "    \\hline\n",
      "    \\multirow{2}{*}{$0.25$} & \\multirow{2}{*}{$0.25$} & \\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.25$IS$   $ & $\\nicefrac{\\text{d}S}{\\text{d}t} =  - 0.023S^2    - 0.00614I^2    - 0.12636IS   $ \\\\\n",
      "     & & \\nicefrac{\\text{d}I}{\\text{d}t} = 0.25$IS$    - 0.025$I$   $ & $\\nicefrac{\\text{d}I}{\\text{d}t} = 0.02121S^2    - 0.02395I    + 0.13162IS   $ \\\\\n",
      "    \\hline\n",
      "\\end{tabular}\n"
     ]
    }
   ],
   "source": [
    "print('\\\\begin{tabular}{|c|c|c|c|}')\n",
    "print('    \\\\hline')\n",
    "print('    $P_I$ & \\\\ $P_R$ & \\\\ Mean-field Model & Learned Model \\\\\\\\ ')\n",
    "print('    \\\\hline')\n",
    "\n",
    "for i,ri in enumerate(ri_vec):\n",
    "    rr = ri/10.0\n",
    "\n",
    "    learned_S = print_pde(xi_learned[i][0][:,np.newaxis],pf.description,ut=\"\\\\nicefrac{\\\\text{d}S}{\\\\text{d}t}\")\n",
    "    learned_I = print_pde(xi_learned[i][1][:,np.newaxis],pf.description,ut=\"\\\\nicefrac{\\\\text{d}I}{\\\\text{d}t}\")\n",
    "    MF_S = print_pde(np.array([-ri])[:,np.newaxis],[\"$IS$\"],ut=\"\\\\nicefrac{\\\\text{d}S}{\\\\text{d}t}\")\n",
    "    MF_I = print_pde(np.array([ri,-rr])[:,np.newaxis],[\"$IS$\",\"$I$\"],ut=\"\\\\nicefrac{\\\\text{d}I}{\\\\text{d}t}\")\n",
    "\n",
    "    print(\"    \\multirow{2}{*}{$\" + str(ri) + \"$} & \\multirow{2}{*}{$\" + str(ri) + \"$} & \" + MF_S + \"$ & $\" + learned_S +\"$ \\\\\\\\\")\n",
    "    print(\"     & & \" + MF_I + \"$ & $\" + learned_I +\"$ \\\\\\\\\")\n",
    "    print(\"    \\\\hline\")\n",
    "print('\\\\end{tabular}')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

